Renovation of EdgeCloudSim: An Efficient Discrete-Event Approach

Due to the growing popularity of the Internet of Things, edge computing concept has been widely studied to relieve the load on the original cloud and networks while improving the service quality for end-users. To simulate such a complex environment involving edge and cloud computing, EdgeCloudSim has been widely adopted. However, it suffers from certain efficiency and scalability issues due to the ignorance of the deficiency in the originally adopted data structures and maintenance strategies. Specifically, it generates all events at beginning of the simulation and stores unnecessary historical information, both result in unnecessarily high complexity for search operations. In this work, by fixing the mismatches on the concept of discrete-event simulation, we propose enhancement of EdgeCloudSim which improves not only the runtime efficiency of simulation, but also the flexibility and scalability. Through extensive experiments with statistical methods, we show that the enhancement does not affect the expressiveness of simulations while obtaining 2 orders of magnitude speedup, especially when the device count is large.

==> pic/IdleActiveLoadGenerator.java <==
/*
 * Title:        EdgeCloudSim - Idle/Active Load Generator implementation
 *
 * Description:
 * IdleActiveLoadGenerator implements basic load generator model where the
 * mobile devices generate task in active period and waits in idle period.
 * Task interarrival time (load generation period), Idle and active periods
 * are defined in the configuration file.
 *
 * Licence:      GPL - http://www.gnu.org/copyleft/gpl.html
 * Copyright (c) 2017, Bogazici University, Istanbul, Turkey
 * modified 2021, Raphael Freymann
 */

package edu.boun.edgecloudsim.task_generator;

import java.util.ArrayList;

import edu.boun.edgecloudsim.core.SimManager;
import org.apache.commons.math3.distribution.ExponentialDistribution;

import edu.boun.edgecloudsim.core.SimSettings;
import edu.boun.edgecloudsim.utils.TaskProperty;
import edu.boun.edgecloudsim.utils.SimLogger;
import edu.boun.edgecloudsim.utils.SimUtils;
import org.cloudbus.cloudsim.core.CloudSim;

public class IdleActiveLoadGenerator extends LoadGeneratorModel{
	int taskTypeOfDevices[];
	ExponentialDistribution[][] expRngList;
	ExponentialDistribution[] taskRng;
	double[] activePeriods;
	double[] idlePeriods;

	public IdleActiveLoadGenerator(int _numberOfMobileDevices, double _simulationTime, String _simScenario) {
		super(_numberOfMobileDevices, _simulationTime, _simScenario);
	}

	/**
	 * initializeModel sets the necessary attributes and starts the task creation process
	 */

	@Override
	public void initializeModel() {
		taskRng = new ExponentialDistribution[numberOfMobileDevices];

		//exponential number generator for file input size, file output size and task length
		expRngList = new ExponentialDistribution[SimSettings.getInstance().getTaskLookUpTable().length][3];

		//create random number generator for each place
		for (int i = 0; i < SimSettings.getInstance().getTaskLookUpTable().length; i++) {
			if (SimSettings.getInstance().getTaskLookUpTable()[i][0] == 0)
				continue;

			expRngList[i][0] = new ExponentialDistribution(SimSettings.getInstance().getTaskLookUpTable()[i][5]);
			expRngList[i][1] = new ExponentialDistribution(SimSettings.getInstance().getTaskLookUpTable()[i][6]);
			expRngList[i][2] = new ExponentialDistribution(SimSettings.getInstance().getTaskLookUpTable()[i][7]);
		}

		//Each mobile device utilizes an app type (task type)
		taskTypeOfDevices = new int[numberOfMobileDevices];
		activePeriods = new double[numberOfMobileDevices];
		idlePeriods = new double[numberOfMobileDevices];

		for (int i = 0; i < numberOfMobileDevices; i++) {
			int randomTaskType = -1;
			double taskTypeSelector = SimUtils.getRandomDoubleNumber(0, 100);
			double taskTypePercentage = 0;
			for (int j = 0; j < SimSettings.getInstance().getTaskLookUpTable().length; j++) {
				taskTypePercentage += SimSettings.getInstance().getTaskLookUpTable()[j][0];
				if (taskTypeSelector <= taskTypePercentage) {
					randomTaskType = j;
					break;
				}
			}
			if (randomTaskType == -1) {
				SimLogger.printLine("Impossible is occured! no random task type!");
				continue;
			}


			taskTypeOfDevices[i] = randomTaskType;
			double poissonMean = SimSettings.getInstance().getTaskLookUpTable()[randomTaskType][2];
			taskRng[i] = new ExponentialDistribution(poissonMean);
			SimManager sm = SimManager.getInstance();
			activePeriods[i] = SimSettings.getInstance().getTaskLookUpTable()[taskTypeOfDevices[i]][3];
			idlePeriods[i] = SimSettings.getInstance().getTaskLookUpTable()[taskTypeOfDevices[i]][4];
			double activePeriodStartTime = SimUtils.getRandomDoubleNumber(
					0,
					activePeriods[i]);
			sm.schedule(sm.getId(), SimSettings.CLIENT_ACTIVITY_START_TIME + activePeriodStartTime, sm.getGenTasks(), i);
		}
	}


	/**
	 * createTasks schedules the creation of tasks for the given device for a single active-idle period
	 * @param deviceId the id of the device, for which tasks shall be created
	 */
	@Override
public void createTask(int deviceId){
    SimManager sm = SimManager.getInstance();
    double virtualTime = taskRng[deviceId].sample();
    double clock = CloudSim.clock();

    while(virtualTime < activePeriods[deviceId]) {
        sm.schedule(sm.getId(), virtualTime, sm.getCreateTask(), new TaskProperty(deviceId,taskTypeOfDevices[deviceId], clock + virtualTime, expRngList));
        double interval = taskRng[deviceId].sample();
        virtualTime += interval;
    }
    sm.schedule(sm.getId(), activePeriods[deviceId] + idlePeriods[deviceId], sm.getGenTasks(), deviceId);
}

	@Override
	public int getTaskTypeOfDevice(int deviceId) {
		// TODO Auto-generated method stub
		return taskTypeOfDevices[deviceId];
	}

}


==> pic/NomadicMobility.java <==
/*
 * Title:        EdgeCloudSim - Nomadic Mobility model implementation
 *
 * Description:
 * MobilityModel implements basic nomadic mobility model where the
 * place of the devices are changed from time to time instead of a
 * continuous location update.
 *
 * Licence:      GPL - http://www.gnu.org/copyleft/gpl.html
 * Copyright (c) 2017, Bogazici University, Istanbul, Turkey
 * modified 2021, Raphael Freymann
 */

package edu.boun.edgecloudsim.mobility;


import edu.boun.edgecloudsim.core.SimManager;
import org.apache.commons.math3.distribution.ExponentialDistribution;
import org.w3c.dom.Document;
import org.w3c.dom.Element;
import org.w3c.dom.Node;
import org.w3c.dom.NodeList;

import edu.boun.edgecloudsim.core.SimSettings;
import edu.boun.edgecloudsim.utils.Location;
import edu.boun.edgecloudsim.utils.SimUtils;

public class NomadicMobility extends MobilityModel {
	private Location[] deviceLocations;
	private int[] datacenterDeviceCount;
	ExponentialDistribution[] expRngList;
	private Location[] datacenters;

	public NomadicMobility(int _numberOfMobileDevices, double _simulationTime) {
		super(_numberOfMobileDevices, _simulationTime);
		// TODO Auto-generated constructor stub
	}

	/**
	 * initializes the model by setting necessary attributes and starting the movement for each device
	 */

	@Override
	public void initialize() {
		readDatacenters();
		deviceLocations = new Location[numberOfMobileDevices];
		datacenterDeviceCount = new int[SimSettings.getInstance().getNumOfEdgeDatacenters()];
		for (int i=0; i<datacenterDeviceCount.length;i++){
			datacenterDeviceCount[i] = 0;
		}
		expRngList = new ExponentialDistribution[SimSettings.getInstance().getNumOfEdgeDatacenters()];
		for (int i = 0; i < datacenters.length; i++) {
			expRngList[i] = new ExponentialDistribution(SimSettings.getInstance().getMobilityLookUpTable()[datacenters[i].getPlaceTypeIndex()]);
		}

		for(int i=0; i<numberOfMobileDevices; i++) {
			int randDatacenterId = SimUtils.getRandomNumber(0, SimSettings.getInstance().getNumOfEdgeDatacenters()-1);

			++datacenterDeviceCount[randDatacenterId];
			deviceLocations[i] = datacenters[randDatacenterId];
			SimManager x = SimManager.getInstance();
			x.schedule(x.getId(),SimSettings.CLIENT_ACTIVITY_START_TIME,SimManager.getMoveDevice(), i);
		}
	}

	/**
	 * move calculates the new location of the given device, alters the device count array of the data centers
	 * accordingly and schedules the next movement of the device
	 * @param deviceId the id of the device to be moved
	 */

	@Override
public void move(int deviceId){
    boolean placeFound = false;
    int currentLocationId = deviceLocations[deviceId].getServingWlanId();

    while(placeFound == false){
        int newDatacenterId = SimUtils.getRandomNumber(0,SimSettings.getInstance().getNumOfEdgeDatacenters()-1);
        if(newDatacenterId != currentLocationId){
            placeFound = true;
            --datacenterDeviceCount[currentLocationId];
            ++datacenterDeviceCount[newDatacenterId];
            deviceLocations[deviceId] = datacenters[newDatacenterId];
            double waitingTime = expRngList[newDatacenterId].sample();
            SimManager x = SimManager.getInstance();
            x.schedule(x.getId(),waitingTime,SimManager.getMoveDevice(), deviceId);
        }
    }
}

	/**
	 * reads location data for scenario's data centers and stores them as attribute for faster access
	 */
	public void readDatacenters(){
		Document doc = SimSettings.getInstance().getEdgeDevicesDocument();
		NodeList datacenterList = doc.getElementsByTagName("datacenter");
		int count = SimSettings.getInstance().getNumOfEdgeDatacenters();
		datacenters = new Location[count];
		for (int i = 0; i < count; i++){
			Node datacenterNode = datacenterList.item(i);
			Element datacenterElement = (Element) datacenterNode;
			Element location = (Element)datacenterElement.getElementsByTagName("location").item(0);
			String attractiveness = location.getElementsByTagName("attractiveness").item(0).getTextContent();
			int placeTypeIndex = Integer.parseInt(attractiveness);
			int wlan_id = Integer.parseInt(location.getElementsByTagName("wlan_id").item(0).getTextContent());
			int x_pos = Integer.parseInt(location.getElementsByTagName("x_pos").item(0).getTextContent());
			int y_pos = Integer.parseInt(location.getElementsByTagName("y_pos").item(0).getTextContent());
			datacenters[i] = new Location(placeTypeIndex, wlan_id, x_pos, y_pos);
		}
	}

	/**
	 * returns the current location of given device
	 * @param deviceId id of device
	 * @param time left over for compatibility, no purpose
	 * @return location of given device
	 */
	@Override
	public Location getLocation(int deviceId, double time) {
		return deviceLocations[deviceId];
	}

	/**
	 * returns the count of devices, located at the given data center
	 * @param datacenterId id of a data center
	 * @return count of devices located in given data center
	 */
	@Override
	public int getDeviceCount(int datacenterId) {
		return datacenterDeviceCount[datacenterId];
	}
}

